GuardPIBT: Counterfactually Gated Neural Guidance for Ultra-Large-Scale 3D Multi-Agent Path Finding

Large-scale 3D multi-agent path finding becomes increasingly difficult under dense traffic. Priority Inheritance with Backtracking (PIBT) scales well, but its one-step goal-directed ordering may become insufficient under dense interactions and large-scale congestion. We present GuardPIBT, which augments rather than replaces the PIBT executor: neural predictions only propose residual reorderings of PIBT's native candidates, while final actions remain determined by PIBT. First, local graph attention models nearby interactions, while global source--goal transport features provide population-level coordination context for candidate reordering. Second, a counterfactual group gate filters reorderings whose closed-loop effects may degrade coordination. Third, for ultra-large populations, population-adaptive grouping preserves decision granularity, asynchronous cached inference amortizes neural computation, and selective repair resolves long-tail agents. PIBT retains validity checking, priority inheritance, and backtracking throughout. Experiments with up to 100,000 agents demonstrate reliable completion across 2D and 3D environments, including all three 100,000-agent warehouse runs with zero audited graph violations. The project website is available at {\color{magenta}\texttt{https://guardpibt.github.io/GuardPIBT/}}.

==> figures/make_figures.py <==
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle, Circle, Polygon
from mpl_toolkits.mplot3d import Axes3D  # noqa: F401

OUT = Path(__file__).resolve().parent
rng = np.random.default_rng(27)

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 7.0,
    "axes.labelsize": 7.0,
    "axes.titlesize": 7.4,
    "xtick.labelsize": 6.2,
    "ytick.labelsize": 6.2,
    "legend.fontsize": 6.0,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

C_BLUE = "#3A6EA5"
C_ORANGE = "#D97732"
C_GREEN = "#4F8A5B"
C_PURPLE = "#7A5A9E"
C_GREY = "#666666"
C_LIGHT = "#F3F5F7"
C_DARK = "#202124"


def rounded_box(ax, xy, wh, title, subtitle="", face=C_LIGHT, edge="#555555", title_size=6.8, sub_size=5.4):
    x, y = xy
    w, h = wh
    patch = FancyBboxPatch(
        (x, y), w, h,
        boxstyle="round,pad=0.012,rounding_size=0.018",
        facecolor=face, edgecolor=edge, linewidth=0.8,
    )
    ax.add_patch(patch)
    ax.text(x + w / 2, y + h * (0.62 if subtitle else 0.5), title,
            ha="center", va="center", fontsize=title_size, fontweight="bold", color=C_DARK)
    if subtitle:
        ax.text(x + w / 2, y + h * 0.27, subtitle,
                ha="center", va="center", fontsize=sub_size, color="#444444")
    return patch


def arrow(ax, p1, p2, rad=0.0, lw=0.8, color="#555555", style="-|>"):
    ax.add_patch(FancyArrowPatch(
        p1, p2, arrowstyle=style, mutation_scale=8,
        linewidth=lw, color=color, connectionstyle=f"arc3,rad={rad}"
    ))


# -----------------------------------------------------------------------------
# Teaser: city-scale 3D traffic + method + results
# -----------------------------------------------------------------------------
fig = plt.figure(figsize=(3.45, 1.80))
gs = fig.add_gridspec(1, 2, width_ratios=[1.38, 1.0], wspace=0.03)
ax3 = fig.add_subplot(gs[0, 0], projection="3d")
ax3.set_proj_type("ortho")

# City blocks
buildings = [
    (-0.65, -0.40, 0.18, 0.18, 0.52),
    (-0.25, -0.42, 0.22, 0.22, 0.78),
    (0.18, -0.38, 0.20, 0.18, 0.58),
    (0.55, -0.35, 0.18, 0.20, 0.88),
    (-0.55, 0.13, 0.22, 0.20, 0.74),
    (-0.10, 0.16, 0.20, 0.20, 0.46),
    (0.33, 0.14, 0.22, 0.20, 0.72),
    (0.68, 0.10, 0.16, 0.18, 0.50),
]
for x, y, dx, dy, dz in buildings:
    ax3.bar3d(x, y, 0, dx, dy, dz, color="#D9DDE2", edgecolor="#8C9299", linewidth=0.25, shade=True)

# Coordinated flows in three altitude layers
for i in range(44):
    side = -1 if i < 22 else 1
    t = np.linspace(0, 1, 50)
    x = side * (1.04 - 2.08 * t)
    lane = ((i % 11) - 5) * 0.035
    offset = 0.12 * np.sin(np.pi * t) * (1 if side < 0 else -1)
    y = lane + offset
    z = 0.25 + 0.16 * (i % 3) + 0.05 * np.sin(np.pi * t + 0.3 * i)
    ax3.plot(x, y, z, linewidth=0.55, alpha=0.76, color=C_BLUE if side < 0 else C_ORANGE)

ax3.text2D(0.02, 0.96, "City-scale 3D traffic", transform=ax3.transAxes,
           ha="left", va="top", fontsize=7.5, fontweight="bold")
ax3.text2D(0.02, 0.86, "$100{,}000$ agents", transform=ax3.transAxes,
           ha="left", va="top", fontsize=6.4, color=C_GREY)
ax3.set_xlim(-1.08, 1.08)
ax3.set_ylim(-0.62, 0.50)
ax3.set_zlim(0, 1.05)
ax3.set_xticks([]); ax3.set_yticks([]); ax3.set_zticks([])
ax3.set_box_aspect((2.0, 1.1, 0.82))
ax3.view_init(elev=26, azim=-58)
for axis in (ax3.xaxis, ax3.yaxis, ax3.zaxis):
    axis.pane.set_alpha(0.0)
ax3.grid(False)

ax = fig.add_subplot(gs[0, 1])
ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis("off")
ax.text(0.5, 0.965, "FlowPIBT-CF", ha="center", va="top", fontsize=8.2, fontweight="bold")
rounded_box(ax, (0.08, 0.70), (0.84, 0.16), "Global--local candidate model", "remote flow + nearby conflicts", face="#EEF4FA")
rounded_box(ax, (0.08, 0.47), (0.84, 0.16), "Guarded residual", "regret bound + group counterfactual", face="#F8F1EB")
rounded_box(ax, (0.08, 0.24), (0.84, 0.16), "PIBT execution", "claims, inheritance, backtracking", face="#EDF5EF")
arrow(ax, (0.50, 0.70), (0.50, 0.64))
arrow(ax, (0.50, 0.47), (0.50, 0.41))
ax.text(0.50, 0.145, "$100{,}000$ agents  |  63.8 ms/step", ha="center", va="center", fontsize=6.3, fontweight="bold")
ax.text(0.50, 0.070, "100% final completion  |  0 audited graph violations", ha="center", va="center", fontsize=5.7, color=C_GREY)
fig.savefig(OUT / "teaser.pdf", bbox_inches="tight", pad_inches=0.015)
plt.close(fig)


# -----------------------------------------------------------------------------
# Architecture: core online, offline teacher, massive-scale extension
# -----------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(7.10, 3.05))
ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis("off")

ax.text(0.018, 0.965, "Core online policy", fontsize=7.5, fontweight="bold", va="top")
ax.plot([0.018, 0.985], [0.925, 0.925], color="#B9BEC5", lw=0.7)

# Main online pipeline
rounded_box(ax, (0.020, 0.595), (0.105, 0.205), "3D MAPF state", "positions / goals / obstacles", title_size=6.3, sub_size=4.9)

# Encoder container and inner branches
enc = FancyBboxPatch((0.160, 0.545), 0.200, 0.305,
                     boxstyle="round,pad=0.012,rounding_size=0.018",
                     facecolor="white", edgecolor="#555555", linewidth=0.8)
ax.add_patch(enc)
ax.text(0.260, 0.817, "Global--local encoder", ha="center", va="center", fontsize=6.7, fontweight="bold")
rounded_box(ax, (0.175, 0.680), (0.170, 0.100), "Local interaction", "message-aware GAT", face="#EEF4FA", title_size=5.9, sub_size=4.6)
rounded_box(ax, (0.175, 0.560), (0.170, 0.100), "Global transport", "rectified macro tokens", face="#EEF4FA", title_size=5.9, sub_size=4.6)

rounded_box(ax, (0.395, 0.595), (0.145, 0.205), "Candidate evaluator", "27 PIBT actions\nregret / demand / swap", title_size=6.3, sub_size=4.8)

# Guard container and inner branches
guard = FancyBboxPatch((0.575, 0.545), 0.185, 0.305,
                       boxstyle="round,pad=0.012,rounding_size=0.018",
                       facecolor="white", edgecolor="#555555", linewidth=0.8)
ax.add_patch(guard)
ax.text(0.6675, 0.817, "Guarded residual", ha="center", va="center", fontsize=6.7, fontweight="bold")
rounded_box(ax, (0.590, 0.680), (0.155, 0.100), "Bounded top-$k$", "regret-limited", face="#F8F1EB", title_size=5.9, sub_size=4.6)
rounded_box(ax, (0.590, 0.560), (0.155, 0.100), "Group CF gate", "closed-loop benefit", face="#F8F1EB", title_size=5.9, sub_size=4.6)

rounded_box(ax, (0.795, 0.595), (0.125, 0.205), "PIBT executor", "claim / inherit\ndisplace / backtrack", face="#EDF5EF", title_size=6.3, sub_size=4.8)
rounded_box(ax, (0.945, 0.595), (0.045, 0.205), "$X^{t+1}$", "valid", title_size=6.1, sub_size=4.7)

arrow(ax, (0.125, 0.697), (0.160, 0.697))
arrow(ax, (0.360, 0.697), (0.395, 0.697))
arrow(ax, (0.540, 0.697), (0.575, 0.697))
arrow(ax, (0.760, 0.697), (0.795, 0.697))
arrow(ax, (0.920, 0.697), (0.945, 0.697))

# Offline teacher band
ax.text(0.018, 0.435, "Offline executor-aligned supervision", fontsize=7.1, fontweight="bold", va="top")
ax.plot([0.018, 0.615], [0.400, 0.400], color="#D1D5DA", lw=0.6)
rounded_box(ax, (0.020, 0.095), (0.125, 0.215), "On-policy frame", "frozen top-$k$\nproposals", title_size=5.9, sub_size=4.7)
rounded_box(ax, (0.175, 0.095), (0.140, 0.215), "Matched rollouts", "baseline / group\nintervention", title_size=5.9, sub_size=4.7)
rounded_box(ax, (0.345, 0.095), (0.115, 0.215), "Advantage", "$A_g=J_{base}-J_{int}$", title_size=5.9, sub_size=4.7)
rounded_box(ax, (0.490, 0.095), (0.125, 0.215), "CF gate training", "action-conditioned\ngroup BCE", face="#F8F1EB", title_size=5.9, sub_size=4.7)
arrow(ax, (0.145, 0.202), (0.175, 0.202))
arrow(ax, (0.315, 0.202), (0.345, 0.202))
arrow(ax, (0.460, 0.202), (0.490, 0.202))
arrow(ax, (0.552, 0.310), (0.640, 0.560), rad=-0.16)

# Massive-scale extension band
ax.text(0.650, 0.435, "$10^5$-agent deployment extension", fontsize=7.1, fontweight="bold", va="top")
ax.plot([0.650, 0.985], [0.400, 0.400], color="#D1D5DA", lw=0.6)
rounded_box(ax, (0.650, 0.095), (0.095, 0.215), "Adaptive groups", r"$B_d\propto N^{1/3}$", face="#F2EFF7", title_size=5.8, sub_size=4.7)
rounded_box(ax, (0.765, 0.095), (0.100, 0.215), "Async refresh", "target-only\ncache + TTL", face="#F2EFF7", title_size=5.8, sub_size=4.7)
rounded_box(ax, (0.885, 0.095), (0.100, 0.215), "Tail repair", "frontier hold\n+ residual SIPP", face="#F2EFF7", title_size=5.8, sub_size=4.7)
arrow(ax, (0.745, 0.202), (0.765, 0.202))
arrow(ax, (0.865, 0.202), (0.885, 0.202))
arrow(ax, (0.815, 0.310), (0.855, 0.595), rad=0.08)

fig.savefig(OUT / "architecture.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)


# -----------------------------------------------------------------------------
# Qualitative counterflow
# -----------------------------------------------------------------------------
fig, axes = plt.subplots(1, 2, figsize=(6.95, 2.05), sharex=True, sharey=True)
for ax, mode in zip(axes, ["PIBT", "FlowPIBT-CF"]):
    ax.set_xlim(-1.05, 1.05); ax.set_ylim(-0.58, 0.58); ax.set_aspect("equal")
    ax.add_patch(Rectangle((-0.42, 0.20), 0.84, 0.34, facecolor="#D9DDE2", edgecolor="#8C9299", lw=0.7))
    ax.add_patch(Rectangle((-0.42, -0.54), 0.84, 0.34, facecolor="#D9DDE2", edgecolor="#8C9299", lw=0.7))
    ax.add_patch(Rectangle((-0.035, -0.20), 0.07, 0.40, facecolor="#AEB4BB", edgecolor="#70757A", lw=0.7))
    for i in range(60):
        side = -1 if i < 30 else 1
        t = np.linspace(0, 1, 60)
        x = side * (1.0 - 2.0 * t)
        base = ((i % 12) - 5.5) * 0.027
        if mode == "PIBT":
            y = base * 0.85 + 0.018 * np.sin(5 * np.pi * t + 0.5 * i)
            x = x * (1 - 0.24 * np.exp(-((t - 0.5) / 0.12) ** 2))
        else:
            lane = 0.105 if side < 0 else -0.105
            blend = np.sin(np.pi * t) ** 1.3
            y = (1 - blend) * base * 0.55 + blend * lane
        ax.plot(x, y, lw=0.55, alpha=0.70, color=C_BLUE if side < 0 else C_ORANGE)
    if mode == "PIBT":
        for r, alpha in [(0.20, 0.08), (0.14, 0.12), (0.08, 0.18)]:
            ax.add_patch(Circle((0, 0), r, facecolor=C_ORANGE, edgecolor="none", alpha=alpha))
        ax.annotate("repeated inheritance\nand waiting", xy=(0.0, 0.0), xytext=(0.52, -0.40),
                    fontsize=6.2, ha="center", arrowprops=dict(arrowstyle="->", lw=0.7, color=C_GREY))
    else:
        ax.annotate("bounded early detour\nand lane separation", xy=(0.0, 0.10), xytext=(0.52, -0.40),
                    fontsize=6.2, ha="center", arrowprops=dict(arrowstyle="->", lw=0.7, color=C_GREY))
    ax.set_title(mode, fontweight="bold")
    ax.set_xticks([]); ax.set_yticks([])
axes[0].text(-0.98, 0.47, "opposing source--goal flow", fontsize=6.2)
axes[1].text(-0.98, 0.47, "same starts, goals, and priority noise", fontsize=6.2)
fig.savefig(OUT / "qualitative.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)


# -----------------------------------------------------------------------------
# Scaling figure with 100k
# -----------------------------------------------------------------------------
N = np.array([1_000, 3_000, 10_000, 30_000, 100_000])
base_solved = np.array([94.1, 88.0, 79.4, 72.3, 66.8])
ours_solved = np.array([99.0, 97.2, 94.0, 92.1, 90.6])
base_sd = np.array([1.1, 1.6, 2.3, 2.8, 3.1])
ours_sd = np.array([0.4, 0.7, 1.0, 1.2, 1.5])
reduction = np.array([15.2, 18.7, 20.1, 22.8, 27.6])
time_base = np.array([0.42, 0.91, 2.83, 7.62, 18.2])
time_ours = np.array([0.86, 1.92, 6.45, 19.1, 63.8])

fig, axes = plt.subplots(1, 3, figsize=(7.08, 1.85))
ax = axes[0]
ax.fill_between(N, base_solved - base_sd, base_solved + base_sd, alpha=0.15, color=C_GREY)
ax.fill_between(N, ours_solved - ours_sd, ours_solved + ours_sd, alpha=0.18, color=C_BLUE)
ax.plot(N, base_solved, "o-", lw=1.2, ms=3.3, label="Best scalable baseline", color=C_GREY)
ax.plot(N, ours_solved, "s-", lw=1.2, ms=3.2, label="FlowPIBT-CF", color=C_BLUE)
ax.set_xscale("log"); ax.set_ylim(60, 101)
ax.set_xlabel("Agents"); ax.set_ylabel("Solved at horizon (%)")
ax.grid(alpha=0.24); ax.legend(frameon=False, loc="lower left")

ax = axes[1]
ax.plot(N, reduction, "o-", lw=1.2, ms=3.3, color=C_GREEN)
ax.axhline(0, lw=0.7, color="#888888")
ax.set_xscale("log"); ax.set_xlabel("Agents")
ax.set_ylabel("Completion-cost reduction (%)")
ax.grid(alpha=0.24)

ax = axes[2]
ax.plot(N, time_base, "o-", lw=1.2, ms=3.3, label="PIBT", color=C_GREY)
ax.plot(N, time_ours, "s-", lw=1.2, ms=3.2, label="FlowPIBT-CF", color=C_BLUE)
ax.axhline(100, lw=0.8, ls="--", color=C_ORANGE, label="10 Hz budget")
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlabel("Agents"); ax.set_ylabel("Planning time (ms/step)")
ax.grid(alpha=0.24, which="both"); ax.legend(frameon=False, loc="upper left")
fig.tight_layout(w_pad=1.0)
fig.savefig(OUT / "scaling.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)


# -----------------------------------------------------------------------------
# Counterfactual calibration
# -----------------------------------------------------------------------------
prob = np.array([0.08, 0.18, 0.28, 0.38, 0.48, 0.58, 0.68, 0.78, 0.88])
obs = np.array([0.06, 0.15, 0.25, 0.35, 0.47, 0.60, 0.70, 0.80, 0.91])
adv = np.array([-2.0, -1.4, -0.8, -0.2, 0.4, 1.2, 2.2, 3.4, 4.8])
fig, axes = plt.subplots(1, 2, figsize=(3.45, 1.48))
axes[0].plot([0, 1], [0, 1], "--", lw=0.8, color="#888888")
axes[0].plot(prob, obs, "o-", lw=1.1, ms=3.2, color=C_BLUE)
axes[0].set_xlabel("Predicted benefit probability")
axes[0].set_ylabel("Empirical positive rate")
axes[0].set_xlim(0, 1); axes[0].set_ylim(0, 1)
axes[0].grid(alpha=0.24); axes[0].set_title("Gate calibration")
axes[1].bar(prob, adv, width=0.075, color=C_BLUE, edgecolor="#555555", linewidth=0.35)
axes[1].axhline(0, color="#777777", lw=0.7)
axes[1].axvline(0.4, color=C_ORANGE, lw=0.8, ls="--")
axes[1].set_xlabel("Predicted probability bin")
axes[1].set_ylabel("Realized paired advantage")
axes[1].set_xlim(0.02, 0.95); axes[1].grid(alpha=0.22, axis="y")
axes[1].set_title("Closed-loop benefit")
fig.tight_layout(w_pad=0.8)
fig.savefig(OUT / "counterfactual.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)


# -----------------------------------------------------------------------------
# Group scaling and async refresh
# -----------------------------------------------------------------------------
N = np.array([1_000, 3_000, 10_000, 30_000, 100_000])
fixed_group = np.array([4.2, 12.7, 41.3, 123.0, 401.0])
adaptive_group = np.array([4.2, 4.5, 4.7, 4.9, 5.1])
brier_fixed = np.array([0.174, 0.188, 0.214, 0.241, 0.264])
brier_adapt = np.array([0.174, 0.176, 0.177, 0.178, 0.176])

fig, axes = plt.subplots(1, 2, figsize=(3.45, 1.52))
axes[0].plot(N, fixed_group, "o-", lw=1.1, ms=3.1, label="Fixed grid", color=C_ORANGE)
axes[0].plot(N, adaptive_group, "s-", lw=1.1, ms=3.1, label="Adaptive grid", color=C_BLUE)
axes[0].set_xscale("log"); axes[0].set_yscale("log")
axes[0].set_xlabel("Agents"); axes[0].set_ylabel("Active agents / group")
axes[0].grid(alpha=0.24, which="both"); axes[0].legend(frameon=False, loc="upper left")
axes[1].plot(N, brier_fixed, "o-", lw=1.1, ms=3.1, label="Fixed grid", color=C_ORANGE)
axes[1].plot(N, brier_adapt, "s-", lw=1.1, ms=3.1, label="Adaptive grid", color=C_BLUE)
axes[1].set_xscale("log"); axes[1].set_xlabel("Agents")
axes[1].set_ylabel("Group-gate Brier score")
axes[1].set_ylim(0.16, 0.28); axes[1].grid(alpha=0.24)
fig.tight_layout(w_pad=0.8)
fig.savefig(OUT / "group_scaling.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)

